Search for the lepton-flavor-violating $\tau^{-} \rightarrow e^{\mp} \ell^{\pm} \ell^{\mp}$ decays at Belle II

We present the result of a search for the charged-lepton-flavor violating decays $\tau^- \rightarrow e^\mp \ell^\pm \ell^-$, where $\ell$ is a muon or an electron, using a data sample with an integrated luminosity of 428 fb$^{-1}$ recorded by the Belle II experiment at the SuperKEKB $e^+e^-$ collider. The selection of $e^+e^- \to\tau^+\tau^-$ events containing a signal candidate is based on an inclusive-tagging reconstruction and on a boosted decision tree to suppress background. Upper limits on the branching fractions between 1.3 and 2.5 $\times 10^{-8}$ are set at the 90% confidence level. These results are the most stringent bounds to date for four of the modes.

==> make_paper.sh <==
pdflatex -shell-escape -interaction=nonstopmode -file-line-error jhep.tex
bibtex jhep
pdflatex -shell-escape -interaction=nonstopmode -file-line-error jhep.tex
pdflatex -shell-escape -interaction=nonstopmode -file-line-error jhep.tex

